Reporting Revenge Porn: a Preliminary Expert Analysis

In our research, we focus on the response to the non-consensual distribution of intimate or sexually explicit digital images of adults, also referred as revenge porn, from the point of view of the victims. In this paper, we present a preliminary expert analysis of the process for reporting revenge porn abuses in selected content sharing platforms. Among these, we included social networks, image hosting websites, video hosting platforms, forums, and pornographic sites. We looked at the way to report abuse, concerning both the non-consensual online distribution of private sexual image or video (revenge pornography), as well as the use of deepfake techniques, where the face of a person can be replaced on original visual content with the aim of portraying the victim in the context of sexual behaviours. This preliminary analysis is directed to understand the current practices and potential issues in the procedures designed by the providers for reporting these abuses.

==> script/revengeporn_literal.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from collections import Counter\n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "outputs": [],
   "source": [
    "path = \"/Users/mattia/Documents/creep/provider/rvnp_provider_analysis/data/\"\n",
    "file = \"provider_tab.csv\"\n",
    "\n",
    "\n",
    "data = pd.read_csv(path+file, delimiter=\";\", skipinitialspace=True)\n",
    "data\n",
    "\n",
    "type_report = (data[\"Direct or Indirect Revenge Porn Report\"]\n",
    "               .value_counts().rename_axis('report_type').\n",
    "               reset_index(name='counts'))\n",
    "\n",
    "\n",
    "report_possible = (data[\"Revenge Porn Report is possible\"].\n",
    "                   value_counts().rename_axis('report_possible').\n",
    "                   reset_index(name='counts'))\n",
    "\n"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "no     38\n",
      "yes     7\n",
      "Name: Direct or Indirect Revenge Porn Report, dtype: int64\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 648x648 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots(figsize = (9, 9))\n",
    "sizes = data['Direct or Indirect Revenge Porn Report'].value_counts()\n",
    "labels = type_report['report_type']\n",
    "print(sizes)\n",
    "\n",
    "explode = (0.1, 0.1)\n",
    "colors=['#44C1B0',\n",
    "'#44ACC1',\n",
    "'#4499C1']\n",
    "ax.pie(sizes, labels=labels, explode=explode, colors=colors, autopct='%1.0f%%',\n",
    "       textprops={'fontsize': 30}, startangle=90)\n",
    "\n",
    "name = 'plots/type_report.pdf'\n",
    "fig.savefig(name)"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "yes               27\n",
      "no                16\n",
      "only for users     2\n",
      "Name: Revenge Porn Report is possible, dtype: int64\n"
     ]
    },
    {
     "data": {
      "text/plain": "<Figure size 648x648 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize = (9, 9))\n",
    "sizes = data['Revenge Porn Report is possible'].value_counts()\n",
    "labels = report_possible['report_possible']\n",
    "print(sizes)\n",
    "\n",
    "explode = (0.1, 0.1, 0.1)\n",
    "colors=['#44C1B0',\n",
    "'#44ACC1',\n",
    "'#4499C1']\n",
    "ax.pie(sizes, labels=labels, explode=explode, colors=colors, autopct='%1.0f%%',\n",
    "       textprops={'fontsize': 30}, startangle=90)\n",
    "\n",
    "name = 'plots/report_possible.pdf'\n",
    "fig.savefig(name)\n",
    "\n"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}
